Quantum-stabilized patterns in a vector Hopfield network

We introduce the quantum vector Hopfield network, in which patterns are formed by orientations of quantum vector spins; quantum dynamics arise intrinsically from the non-commutativity of the spin operators. We derive the equations of state and the phase diagrams for this network as well as its classical counterpart. We find that quantum fluctuations, surprisingly, stabilize the stored patterns. Both the critical retrieval temperature and the target pattern overlap are enhanced relative to the classical network. Additionally, we find that this enhancement grows with pattern loading up to network capacity. We interpret this effect as an analog of quantum order-by-disorder, a mechanism by which quantum fluctuations promote the formation of ordered phases. These findings offer a new route to quantum-enhanced associative memory.

==> anc/sup.tex <==
%========================================================
%  main.ted — a PRL‐style (Physical Review Letters) template
%========================================================
\documentclass[
  aps,
  prl,
  onecolumn,
  superscriptaddress,
  floatfid,
  nofootinbib
]{revtex4-2}



% \documentclass[aps,prl,twocolumn]{revtex4-2}
%--------------------------------------------------------
%  any additional packages you need:
%--------------------------------------------------------
\usepackage{amsmath,amssymb}      % for equations, symbols
\usepackage{graphicx}             % for including figures
\usepackage[colorlinks=true,       % colored hyperlinks
            linkcolor=blue,
            citecolor=blue,
            urlcolor=blue]{hyperref}
\usepackage{booktabs}   
\usepackage[caption=false]{subfig}
% \captionsetup[subfigure]{position=top,justification=centering}
                     
\graphicspath{{paper_figs/}}



\usepackage{float}               % gives you [H] etc.
\setlength{\intextsep}{0pt}      % no extra space above/below in‐text floats



    
%--------------------------------------------------------
%  document begins
%--------------------------------------------------------
\usepackage{mathtools}
\usepackage{dutchcal}

\setcounter{secnumdepth}{3} 

%%%%%%%% Prefix a "S" to all equations, figures, tables and reset the counter %%%%%%%%%%
\setcounter{equation}{0}
\setcounter{figure}{0}
\setcounter{table}{0}
\setcounter{page}{1}
\makeatletter
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\bibnumfmt}[1]{[S#1]}
\renewcommand{\citenumfont}[1]{S#1}

\newcommand{\tr}{\text{Tr}}
\newcommand{\sinhc}{\text{sinhc}}
\DeclareMathOperator*{\argmax}{arg\,max}

\begin{document}
\title{Supplemental Material for ``Quantum-stabilized pattern retrieval: the quantum vector Hopfield network"}

\author{Richard D. Barney}
\affiliation{Materials Science Division, Argonne National Laboratory, Argonne, Illinois 60439, USA}

\author{Sharba Bhattacharjee}
\affiliation{Materials Science Division, Argonne National Laboratory, Argonne, Illinois 60439, USA}

\author{Victor Galitski}
\affiliation{Joint Quantum Institute,
Department of Physics, University of Maryland, College Park, Maryland 20742, USA}

\author{Kartiek Agarwal}
\affiliation{Materials Science Division, Argonne National Laboratory, Argonne, Illinois 60439, USA}

\author{Ivar Martin}
\affiliation{Materials Science Division, Argonne National Laboratory, Argonne, Illinois 60439, USA}

\maketitle

\section{Replica derivation of the free energy density}
We consider the replicated partition function $Z^n$ with $n$ replicas. We make a Suzuki-Trotter transformation~\cite{Suzuki1976-nb} by inserting spin coherent states~\cite{Radcliffe1971-kn,Klauder1979-zi} $|\vec g_i^\gamma(\tau)\rangle$ at each imaginary time step, with $\gamma$ being the replica index. That is, we multiply by the identity
\begin{equation}
    1\propto\int\left[d|\vec g(\tau)\rangle\right]\left(\prod_{i\gamma}|\vec g_i^\gamma(\tau)\rangle\right)\left(\prod_{i\gamma}\langle\vec g_i^\gamma(\tau)|\right)
\end{equation}
at each imaginary time step. In the continuous time limit, the replicated partition function is
\begin{equation}
        Z^n=\int\mathcal D\vec g\exp\left[-\int d\tau\sum_{i\gamma}\langle\partial_\tau \vec g_i^\gamma|\vec g_i^\gamma\rangle+N^{-1}\int d\tau\sum_{\mu,\gamma,i<j}(\vec\xi_i^\mu\cdot\vec g_i^\gamma)(\vec\xi_j^\mu\cdot\vec g_j^\gamma)\right],
\end{equation}
where $\mathcal D\vec g=\prod_{i,\gamma,\tau}d\vec g_i^\gamma(\tau)\delta(|\vec g_i^\gamma(\tau)|^2-1)$. For compactness, we refrain from writing the explicit $\tau$ dependence within terms which are local in imaginary time. Integrals over imaginary time are on the interval $(0,
\beta)$.

We define the overlaps
\begin{equation}
    m^{\mu\gamma}(\tau)=N^{-1}\sum_i\vec\xi_i^\mu\cdot\vec g_i^\gamma(\tau)
\end{equation}
and rewrite the replicated partition function as
\begin{equation}
     Z^n=\int\mathcal D\vec g\mathcal Dm\exp\left[-\int d\tau\sum_{i\gamma}\langle\partial_\tau \vec g_i^\gamma|\vec g_i^\gamma\rangle+\int d\tau \sum_{\gamma\mu}\left(-\frac N 2(m^{\mu\gamma})^2+m^{\mu\gamma}\sum_i\vec\xi_i^\mu\cdot\vec g_i^\gamma-\frac{1}{2N}\sum_i(\vec\xi_i^\mu\cdot\vec g_i^\gamma)^2\right)\right].
\end{equation}

We now wish to average over the uncondensed patterns. We can see that, in order for the energy to be extensive, $O(N)$ of the overlaps must be $O(N^{-1/2})$. So, for an uncondensed $\vec\xi_i^\mu$,
\begin{multline}
    \overline{\exp\left[\vec\xi_i^\mu\cdot\int d\tau\sum_\gamma m^{\mu\gamma}\vec g_i^\gamma-\frac{1}{2N}\int d\tau\sum_\gamma(\vec\xi_i^\mu\cdot\vec g_i^\gamma)^2\right]}\\
    \begin{aligned}
    =&1+\frac 1 2\left(\overline{\left[\vec\xi_i^\mu\cdot\left(\int d\tau\sum_\gamma m^{\mu\gamma}\vec g_i^\gamma\right)\right]^2}-N^{-1}\int d\tau\sum_\gamma\overline{(\vec\xi_i^\mu\cdot\vec g_i^\gamma)^2}\right)+O(N^{-2})\\
    =&\exp\left[\frac 1 6\left(\left|\int d\tau\sum_\gamma m^{\mu\gamma}\vec g_i^\gamma\right|^2-N^{-1}\int d\tau\sum_\gamma|\vec g_i^\gamma|^2\right)+O(N^{-2})\right]
    \end{aligned}.
\end{multline}
We specialize to the case of a single possibly condensed overlap $m$ and, without loss of generality, let it correspond to the pattern $\vec\xi^1$. We may then use the equation above and integrate out all the uncondensed overlaps to find
\begin{align}
    &\int\prod_{\mu>1,\gamma}\mathcal Dm^{\mu\gamma}\overline{\exp\int d\tau\sum_{\mu>1,\gamma}\left(-\frac N 2(m^{\mu\gamma})^2+m^{\mu\gamma}\sum_i\vec\xi_i^\mu\cdot\vec g_i^\gamma-\frac{1}{2N}\sum_i(\vec\xi_i^\mu\cdot\vec g_i^\gamma)^2\right)}\\
    &\begin{aligned}
        &=\exp\left(-\frac \alpha 6\int d\tau\sum_{\gamma,i}|\vec g_i^\gamma|^2\right)\int\prod_{\mu>1,\gamma}\mathcal Dm^{\mu\gamma}\exp\left[-\frac{N}{2}\int d\tau\sum_\gamma\sum_{\mu>1}(m^{\mu\gamma})^2+\frac 1 6\sum_{\mu>1}\sum_i\left|\int d\tau\sum_\gamma m^{\mu\gamma}\vec g_i^\gamma\right|^2\right]\\
        &=\exp\left(-\frac \alpha 6\int d\tau\sum_{\gamma,i}|\vec g_i^\gamma|^2-\frac p 2\tr\ln A\right),
    \end{aligned}\\
    &A^{\gamma\gamma'}(\tau,\tau')=\delta^{\gamma\gamma'}\delta(\tau-\tau')-\frac{1}{3N}\sum_i\vec g_i^\gamma(\tau)\cdot\vec g_i^{\gamma'}(\tau').
\end{align}

We now define the configuration overlap parameters
\begin{equation}
    q^{\gamma\gamma'}(\tau,\tau')=N^{-1}\sum_i\vec g_i^\gamma(\tau)\cdot\vec g_i^{\gamma'}(\tau')
\end{equation}
and enforce them with corresponding Lagrange multipliers $r^{\gamma\gamma'}(\tau,\tau')$. That is, we multiply the replicated partition function by the identity
\begin{equation}
    1\propto\int\mathcal Dq\mathcal Dr\exp\left[-\frac p 2\int d\tau d\tau'\sum_{\gamma\gamma'}r^{\gamma\gamma'}(\tau,\tau')\left(q^{\gamma\gamma'}(\tau,\tau')-N^{-1}\sum_i \vec g_i^\gamma(\tau)\cdot\vec g_i^{\gamma'}(\tau')\right)\right].
\end{equation}

We make the replica symmetric ansatz and use the fact that the system is time translation invariant. This means that 
\begin{equation}
    q^{\gamma\gamma'}(\tau,\tau')=\begin{cases}
        q_0(\tau-\tau'), & \gamma=\gamma'\\
        q_\text{EA}, & \gamma\neq\gamma'
    \end{cases},\quad r^{\gamma\gamma'}(\tau,\tau')=\begin{cases}
        r_0(\tau-\tau'), & \gamma=\gamma'\\
        r_d, & \gamma\neq\gamma'
    \end{cases}.
\end{equation}

Under this ansatatz, $A$ is a circulant matrix in replica space, and the diagonal elements are circulant in time. Therefore, $A$ may be diagonalized by means of a discrete Fourier transform in replica space followed by a continuous Fourier transform in time. Doing so, we find
\begin{equation}
    \tr\ln A=n\left(\ln\left(1-\beta(q_0-q_\text{EA})/3\right)-\frac{\beta q_\text{EA}/3}{1-\beta(q_0-q_\text{EA})/3}+\sum_{b\neq 0}\ln(1-\tilde q_b^0/3)\right)+O(n^2),
\end{equation}
where $\tilde q_b^0=\int d\tau e^{i\omega_b \tau}q_0(\tau)$ is the Fourier transform of $q_0(\tau)$ at Matsubara frequency $\omega_b=\frac{2\pi b}{\beta}$.

Keeping only $O(Nn)$ terms in the action, we find that the disorder averaged replicated partition function is
\begin{multline}\label{eq:rep_Z_bar}
    \overline{Z^n}=\int dr_d dq_\text{EA}\mathcal Dr_0\mathcal Dq_0\exp\left[-\frac{pn}{2}\left(\ln\left(1-\beta(q_0-q_\text{EA})/3\right)-\frac{\beta q_\text{EA}/3}{1-\beta(q_0-q_\text{EA})/3}+\sum_{b\neq 0}\ln(1-\tilde q_b^0/3)\right)\right.\\
    \left.-\beta\frac{pn}{6}q_0(0)+\beta^2\frac{pn}{6}\left(r_dq_\text{EA}-\int \frac{d\tau}{\beta} r_0 q_0\right)\right]\overline F,
\end{multline}
\begin{align}
    F&=\begin{multlined}[t]\int\mathcal D\vec g\mathcal Dm\exp\left[-\int d\tau\sum_{i\gamma}\langle\partial_\tau\vec g_i^\gamma|\vec g_i^\gamma\rangle-\frac N 2\int d\tau\sum_{\gamma\mu}(m^{\mu\gamma})^2+\frac{\alpha}{6}r_d\int d\tau d\tau'\sum_{\gamma\neq\gamma',i}\vec g_i^\gamma(\tau)\cdot\vec g_i^\gamma(\tau')\right.\\
    \left.+\frac{\alpha}{6}\int d\tau d\tau'r_0(\tau-\tau')\sum_{\gamma i}\vec g_i^\gamma(\tau)\cdot\vec g_i^\gamma(\tau')+\int d\tau\sum_{\gamma\mu}m^{\mu\gamma}\sum_i\vec\xi_i^\mu\cdot\vec g_i^\gamma\right]
    \end{multlined}\\
    &=\begin{multlined}[t]\left\{\int\mathcal D\vec g\mathcal Dm\exp\left[-\int d\tau\sum_{\gamma}\langle\partial_\tau\vec g^\gamma|\vec g^\gamma\rangle-\frac 1 2\int d\tau\sum_{\gamma\mu}(m^{\mu\gamma})^2+\int d\tau\sum_{\gamma\mu}m^{\mu\gamma}\vec\xi^\mu\cdot\vec g^\gamma\right.\right.\\
    \left.\left.+\frac{\alpha}{6}r_d\int d\tau d\tau'\sum_{\gamma\gamma'}\vec g^\gamma(\tau)\cdot\vec g^\gamma(\tau')+\frac{\alpha}{6}\int d\tau d\tau'(r_0(\tau-\tau')-r_d)\sum_\gamma\vec g^\gamma(\tau)\cdot\vec g^\gamma(\tau')\right]\right\}^N
    \end{multlined}\\
    &=\begin{multlined}[t]\left\{\int\mathcal{d}\vec h\left[\int\mathcal D\vec g\mathcal Dm\exp\left(-\int d\tau\langle\partial_\tau\vec g|\vec g\rangle-\frac 1 2\int d\tau m^2+\int d\tau m\vec\xi^1\cdot\vec g\right.\right.\right.\\
    \left.\left.\left.+\sqrt{\frac{\alpha r_d}{3}}\vec h\cdot\int d\tau \vec g+\frac{\alpha}{6}\int d\tau d\tau'(r_0(\tau-\tau')-r_d)\vec g(\tau)\cdot\vec g(\tau')\right)\right]^n\right\}^N.
    \end{multlined}\\
\end{align}
In the last equality we have performed a Hubbard-Stratonovich transformation and introduced the time independent field $\vec h$ with the measure $\mathcal{d}\vec h=dh_xdh_ydh_z(2\pi)^{-3/2}e^{-|\vec h|^2/2}$.

In order to decouple the remaining quadratic interaction with an imaginary time-independent Hubbard-Stratonovich field, we make the static approximation, which is that all order parameters are time independent. We may then write
\begin{align}
    &F=\int dme^{-\beta Nnm/2}\left\{\int\mathcal{d}\vec h\left[\int\mathcal D\vec g\mathcal d\vec\ell\exp\left(-\int d\tau\langle\partial_\tau\vec g|\vec g\rangle+\vec B\cdot\int d\tau \vec g\right)\right]^n\right\}^N,\\
    &\vec B=m\vec\xi^1+\sqrt\frac{\alpha r_d}{3}\vec h+\sqrt\frac{\alpha r}{3}\vec\ell.
\end{align}

Using this, and Eq.~(\ref{eq:rep_Z_bar}), we obtain the free energy density $f$ through the replica trick~\cite{Edwards1975-ps,mezard1987spin}
\begin{equation}
    f=\lim_{n\rightarrow 0}\frac{1-\overline{Z^n}}{\beta Nn}.
\end{equation}
Doing so, and making the change of variables $q_0-q_\text{EA}\to q$, $r_0-r_d\to r$, yields Eqs.~(5) and (6) in the main text.

\section{Mean-field derivation of the equations of state}
As in the replica calculation of the previous section, the first step is performing a Suzuki-Trotter transformation~\cite{Suzuki1976-nb}, inserting spin coherent states~\cite{Radcliffe1971-kn,Klauder1979-zi} $|\vec g_i(\tau)\rangle$ at each imaginary time step. In the continuous time limit, we obtain the effective single-site partition function
\begin{align}
    &Z_i=\int\mathcal Dm\mathcal D\vec g\exp\int_0^\beta d\tau\left(-\langle\partial_\tau\vec g_i(\tau)|\vec g_i(\tau)\rangle+\sum_\mu m^\mu(\tau)\vec\xi_i^\mu\cdot\vec g_i(\tau)\right),\label{eq:Zi_mg}\\
    &m^\mu(\tau)=N^{-1}\sum_i\vec\xi_i^\mu\cdot\vec g_i(\tau),\label{eq:m^mu_def}
\end{align}
where $\mathcal D\vec g=\prod_{i,\tau}d\vec g_i(\tau)\delta(|\vec g_i(\tau)|^2-1)$, and the $m^\mu(\tau)$ are the Mattis magnetizations. Technically, this introduces self-interaction terms to the action, but their effect is negligible in the thermodynamic limit.

In order to integrate over the $\vec g_i(\tau)$, we make the static approximation, i.e. that the overlaps $m^\mu(\tau)$ are imaginary time-independent. The integral over $\vec g$ is then just the partition function of a spin in a constant field. This yields the single-site partition function
\begin{equation}
    Z_i\propto\int Dm \cosh(\beta|\vec B_i|),\quad \vec B_i=\sum_\mu m^\mu\vec\xi_i^\mu.
\end{equation}
Since $\vec B_i$ is a sum of an extensive number of random variables, and $m^\mu$ with $\mu>1$ is weakly dependent on the $\vec\xi_i^\mu$, we may apply the central limit theorem to treat $\vec B_i$ as a Gaussian random variable. We assume that there is, at most, one condensed overlap $m$ and let it, without loss of generality, correspond to the pattern $\vec\xi^1$. We can then write
\begin{align}
    &\begin{aligned}
        \vec B_i&=m\vec\xi_i^1+\sum_{\mu>1}\langle m^\mu\rangle\vec\xi_i^\mu+\sum_{\mu>1}(m^\mu-\langle m^\mu\rangle)\vec\xi_i^\mu\\
        &=m\vec\xi_i^1+\sqrt\frac{\alpha r_d}{3}\vec h_i+\sqrt\frac{\alpha r}{3}\vec\ell_i,
    \end{aligned}\\
    &\alpha r_d=\sum_{\mu>1}\overline{\langle m^\mu\rangle^2},\label{eq:rd_def}\\
    &\alpha r=\sum_{\mu>1}\left(\overline{\langle(m^\mu)^2\rangle}-\overline{\langle m^\mu\rangle^2}\right),\label{eq:rc_def}
\end{align}
where $\vec h_i$ and $\vec\ell_i$ are Gaussian random variables with 0 mean and unit variance element-wise. The integrals over the $m^\mu$ in the single-site partition function $Z_i$ are then reduced to a single integral over $\vec\ell_i$ by the central limit theorem. Note that this makes $Z_i$ independent of the direction of $\vec\xi_i^1$.

After performing the integral over $\vec\ell_i$ we obtain the effective single-site free energy
\begin{align}
    &f_i=-\beta^{-1}\ln Z_i\label{eq:fi_def}\\
    &\hspace{1em}=-\frac{\beta\alpha}{6}r-w(|\vec b_i|),\label{eq:fi_wb}\\
    &w_\text{qu}(v)=\beta^{-1}\ln\left(\cosh(\beta v)+\frac{\beta^2\alpha r}{3}\sinhc(\beta v)\right),\\
    &\vec b_i=m\vec\xi_i^1+\sqrt\frac{\alpha r_d}{3}\vec h_i,
\end{align}
where $\sinhc(x)=\sinh(x)/x$. This gives us the average effective single-site free energy
\begin{align}
    f_\text{ss}&=N^{-1}\sum_i f_i\label{eq:fp_def}\\
    &=-\frac{\beta\alpha}{6}r-N^{-1}\sum_i w(|\vec b_i|)\\
    &=-\frac{\beta\alpha}{6}r-\int\mathcal d\vec h w(|\vec b|)\\
    &=-\frac{\beta\alpha}{6}r-m^{-1}\int\mathcal d\rho vw(v),\label{eq:fp_wv}\\
    &\hspace{-1em}v=m+\sqrt\frac{\alpha r_d}{3}\rho,
\end{align}
where $\mathcal d\vec h=dh_x dh_y dh_z(2\pi)^{-3/2}e^{-|\vec h|^2/2}$ and $\mathcal d\rho=d\rho(2\pi)^{-1/2}e^{-\rho^2/2}$. In reducing the integral over $\vec h$ to a one-dimensional integral, we have used the fact that, for any even function $\gamma(|\vec b|)$, 
\begin{equation}\label{eq:hint_reduce}
    \int\mathcal d\vec h\gamma(|\vec b|)=m^{-1}\int\mathcal d\rho v\gamma(v),
\end{equation}
which can be proven by switching to spherical coordinates and integrating over the angular coordinates. Note that Eq.~(\ref{eq:fp_wv}) matches Eq.~(8) in the main text.

Using the definition of the overlaps in Eq.~(\ref{eq:m^mu_def}) along with Eqs.~(\ref{eq:Zi_mg}), (\ref{eq:fi_def}), and (\ref{eq:fp_def}), we see that
\begin{equation}\label{eq:Em^mu_fp}
    \langle m^\mu\rangle=\frac{1}{\beta N}\partial_{m^\mu}\sum_i\ln Z_i=-\partial_{m^\mu}f_\text{ss}.
\end{equation}
For $\mu=1$, this immediately leads to the equation for the condensed Mattis magnetization $m$, Eq.~(10) in the main text.
% \begin{equation}
%     m=m^{-1}\int\mathcal d\rho\left(\sqrt\frac{3}{\alpha r_d}\rho-m^{-1}\right)vw(v).
% \end{equation}

We must also find $\langle m^{\mu}\rangle$ for $\mu>1$ in order to calculate $r_d$ and $r$. Expanding Eq.~(\ref{eq:Em^mu_fp}) to first order in $\langle m^\mu\rangle$ and solving for $\langle m^\mu\rangle$, we find
\begin{equation}\label{eq:Em^mu_solved}
    \langle m^\mu\rangle=-\frac{\partial_{m^\mu}f_\text{ss}}{1+\partial_{m^\mu}^2f_\text{ss}}.
\end{equation}
We may write
\begin{equation}\label{eq:bi_expand}
    \vec b_i=m\vec\xi_i^1+m^\mu\vec\xi_i^\mu+\sqrt\frac{\alpha r_d}{3}\vec h,
\end{equation}
% \begin{equation}
%     \vec B_i=m\vec\xi_i^1+m^\mu\vec\xi_i^\mu+\sqrt\frac{\alpha r_d}{3}\vec h_i+\sqrt\frac{\alpha r}{3}\vec\ell_i,
% \end{equation}
without changing the distribution of $\vec h_i$ in the thermodynamic limit. This means that we can use Eq.~(\ref{eq:bi_expand}) within $f_\text{ss}$ when we need to take a derivative with respect to $m^\mu$ and let $m^\mu\rightarrow 0$ otherwise. We note that
\begin{gather}
    \partial_{m^\mu}f_i=\frac{d|\vec b_i|}{dm^\mu}\partial_{|\vec b_i|}f_i=-\frac{\vec\xi_i^\mu\cdot\vec b_i}{|\vec b_i|}\partial_{|\vec b_i|}w(|\vec b_i|),\\
    \partial_{m^\mu}^2f_i=-\partial_{m^\mu}\frac{\vec\xi_i^\mu\cdot\vec b_i}{|\vec b_i|}\partial_{|\vec b_i|}w(|\vec b_i|)=\left(\frac{(\vec\xi_i^\mu\cdot\vec b_i)^2}{|\vec b_i|^3}-|\vec b_i|^{-1}\right)\partial_{|\vec b_i|}w(|\vec b_i|)-\frac{(\vec\xi_i^\mu\cdot\vec b_i)^2}{|\vec b_i|^2}\partial_{|\vec b_i|}^2w(|\vec b_i|).
\end{gather}
So
\begin{align}\label{eq:d^mu2_fp}
    \partial_{m^\mu}^2 f_\text{ss}&=N^{-1}\sum_i\partial_{m^\mu}^2f_i=-\frac 1 3\int\mathcal d\vec h\left(2|\vec b|^{-1}\partial_{|\vec b|}w(|\vec b|)+\partial_{|\vec b|}^2w(|\vec b|)\right)\notag\\
    % &=-\frac 1 3 m^{-1}\int\mathcal d\rho v\left(2v^{-1}\partial_v w(v)+\partial_v^2 w(v)\right)\\
    &=(m\alpha r_d)^{-1}\int\mathcal d\rho(1-\rho^2)vw(v)
\end{align}
and
\begin{align}\label{eq:dm^mu_fp2}
    (\partial_{m^\mu}f_\text{ss})^2&=N^{-2}\sum_{ij}(\partial_{m^\mu}f_i)(\partial_{m^\mu}f_j)=\frac{1}{3N}\int\mathcal d\vec h\left(\partial_{|\vec b|}w(|\vec b|)\right)^2\notag\\
    &=\frac{1}{3N} m^{-1}\int\mathcal d\rho v\left(\partial_v w(v)\right)^2.
\end{align}
In deriving these relations we have used Eq.~(\ref{eq:hint_reduce}) and integration by parts. Using Eqs.~(\ref{eq:Em^mu_solved}) and (\ref{eq:d^mu2_fp})-(\ref{eq:dm^mu_fp2}) in Eq.~(\ref{eq:rd_def}), we find Eq.~(13) in the main text for $r_d$, along with Eqs.~(11) and (12) for $q$ and $q_\text{EA}$ respectively.
% \begin{gather}
%     r_d=\frac{q_\text{EA}/3}{(1-\beta q/3)^2}\\
%     q=\frac{3}{\beta m\alpha r_d}\int\mathcal d\rho(\rho^2-1)vw(v)\\
%     q_\text{EA}=m^{-1}\int\mathcal d\rho v\left(\partial_v w(v)\right)^2
% \end{gather}

We now calculate $\langle(m^\mu)^2\rangle_c$ in order to determine $r$. From Eq.~(\ref{eq:Em^mu_fp}) we see that
\begin{equation}\label{eq:m^mu_var}
    \langle(m^\mu)^2\rangle_c=(\beta N)^{-2}\partial_{m^\mu}^2\sum_i\ln Z_i=-(\beta N)^{-1}\partial_{m^\mu}^2f_\text{ss}=(\beta N)^{-1}\partial_{m^\mu}\langle m^\mu\rangle.
\end{equation}
Using this and Eq.~(\ref{eq:Em^mu_solved}) in Eq.~(\ref{eq:rc_def}), neglecting $\partial_{m^\mu}^3f$ since $m^\mu$ is well-approximated as a Gaussian random variable, we find Eq.~(13) in the main text for $r$.
% \begin{equation}
%     r=\frac{q/3}{1-\beta q/3}.
% \end{equation}

% All together, the equations of state are:
% \begin{gather}
%     m=m^{-1}\int\mathcal d\rho\left(\sqrt\frac{3}{\alpha r_d}\rho-m^{-1}\right)vw(v)\\
%     r=\frac{q/3}{1-\beta q/3}\\
%     r_d=\frac{q_\text{EA}/3}{(1-\beta q/3)^2}\\
%     q=\frac{3}{\beta m\alpha r_d}\int\mathcal d\rho(\rho^2-1)vw(v)\\
%     q_\text{EA}=m^{-1}\int\mathcal d\rho v\left(\partial_v w(v)\right)^2.
% \end{gather}
% These match exactly the equations of state [Eqs.~(\ref{})-(\ref{})] obtained through the replica method.

With a different definition of $w(v)$, these equations also hold for the classical network. Taking the spin number to $\infty$ in Eq.~(\ref{eq:Zi_mg}) restricts $\vec g(\tau)$ to imaginary time-independent paths, yielding the single-site free energy
\begin{equation}
    f_i=-\frac{\beta\alpha}{6}r-\beta^{-1}\ln\sinhc(\beta|\vec b_i|).
\end{equation}
By comparison to Eq.~(\ref{eq:fi_wb}), we see that, in the classical case,
\begin{equation}
    w_\text{cl}(v)=\beta^{-1}\ln\sinhc(\beta v).
\end{equation}
Inserting this in the equations of state, and using the fact that $q+q_\text{EA}=1$ to eliminate the equations for $r$ and $q$, the classical equations of state are obtained, Eqs.~(14)-(16) in the main text.

% With this new definition of $w(v)$ we find that $q+q_\text{EA}=1$. This allows us to eliminate the equations for $q$ and $r$ to give the simplified classical equations of state
% \begin{gather}
%     m=m^{-1}\int\mathcal d\rho\left(\sqrt\frac{3}{\alpha r_d}\rho-m^{-1}\right)vw(v)\\
%     r_d=\frac{q_\text{EA}/3}{[1-\beta(1-q_\text{EA})/3]^2}\\
%     q_\text{EA}=1-\frac{3}{\beta m\alpha r_d}\int\mathcal d\rho(\rho^2-1)vw(v).
% \end{gather}
% These match the classical equations of state [Eqs.~(\ref{})-(\ref{})] found in the main text through the replica method.

\section{Relaxing the static approximation}
If we do not make the static approximation, we obtain the free energy density
\begin{gather}
    f=\frac\alpha 2\left[\beta^{-1}\sum_{b=-\infty}^\infty\left(\ln(1-\tilde q_b/3)+\frac{\tilde q_b}3\right)-\frac{q_\text{EA}\tilde q_0^c/9}{1-\tilde q_0^c/3}+\frac 1 3\left(\beta\sum_{b=-\infty}^\infty\tilde r_b\tilde q_b+q_\text{EA}\tilde r_0^c+\tilde q_0^c r_d\right)\right]+\frac 1 2 m^2+f_\text{ss}\label{eq:f_nonstatic}\\
    f_\text{ss}=-\beta^{-1}\ln\int\mathcal d\vec h\mathcal D\vec g\exp\left[-\int d\tau\langle\partial_\tau\vec g|\vec g\rangle+\left(m\vec\xi^1+\sqrt\frac{\alpha r_d}{3}\vec h\right)\cdot\tilde{\vec g}_0+\frac{\alpha}{6\beta}\sum_{b=-\infty}^\infty\tilde r_b\tilde{\vec g}_{-b}\cdot\tilde{\vec g}_b\right],
\end{gather}
where $\tilde r_b$, $\tilde q_b$, and $\tilde{\vec g}_b$ are Fourier components. We expand $f_\text{ss}$ to first order in the $\tilde r_b$ for $b\neq 0$, yielding
\begin{equation}\label{eq:fp_expand}
    f_\text{ss}\approx-\beta^{-1}\int\mathcal d\vec h\ln Z_0-\frac{\alpha}{6\beta^2}\sum_{b\neq 0}\int\mathcal d\vec h\langle\tilde{\vec g}_{-b}\cdot\tilde{\vec g}_b\rangle_0\tilde r_b
\end{equation}
where $Z_0$ is the static effective single-site partition function and $\langle\cdots\rangle_0$ denotes the thermal expectation with respect to $Z_0$.

Inserting Eq.~(\ref{eq:fp_expand}) into Eq.~(\ref{eq:f_nonstatic}) and varying with respect to $\tilde q_b$ and $\tilde r_b$ with $b\neq 0$, we find the saddle point equations
\begin{gather}
    \tilde q_b=\frac{\tilde r_b}{1+\tilde r_b},\\
    \tilde q_b=\beta^{-1}\int\mathcal d\vec h\langle\tilde{\vec g}_{-b}\cdot\tilde{\vec g}_b\rangle_0\label{eq:qb_in_gb_corr}
\end{gather}
We see that when $\tilde r_b$ is small, $\tilde q_b$ is small also. We may then expand the free energy density to second order in $\tilde q_b$, which is the first nonvanishing correction. We find that the lowest-order correction to the free energy density arising from quantum fluctuations of the order parameters is
\begin{equation}
    \Delta f=-\frac\alpha{36\beta}\sum_{b\neq 0}\tilde q_b^2.
\end{equation}

By performing a Hubbard-Stratonovich transformation to decouple the remaining interaction term in $Z_0$ and using the result for the partition function of a spin-1/2 in a constant field, we find that
\begin{align}
    Z_0&=\int\mathcal D\vec g\exp\left[-\int d\tau\langle\partial_\tau\vec g|\vec g\rangle+\left(m\vec\xi^1+\sqrt\frac{\alpha r_d}{3}\vec h\right)\cdot\tilde{\vec g}_0+\frac{\alpha}{6}r|\tilde{\vec g}_0|^2\right]\label{eq:Z0_start}\\
    &=\int\mathcal d\vec\ell\int\mathcal D\vec g\exp\int d\tau\left(-\langle\partial_\tau\vec g|\vec g\rangle+\vec B\cdot\vec g\right)\label{eq:Z0_HS}\\
    &=2e^{\beta^2\alpha r/6}\left(\cosh(\beta|\vec b|)+\frac{\beta^2\alpha r}{3}\sinhc(\beta|\vec b|)\right),
\end{align}
with
\begin{align}
    \vec B=m\vec\xi^1+\sqrt\frac{\alpha r_d}{3}\vec h+\sqrt\frac{\alpha r}{3}\vec\ell,\qquad \vec b=m\vec\xi^1+\sqrt\frac{\alpha r_d}{3}\vec h.
\end{align}

% Using Eqs.~(\ref{eq:fp_w})-(\ref{eq:v_def}) to evaluate $f_{st}'$, then varying the free energy density with respect to the parameters gives the equations of state including the lowest-order corrections to the static approximation. These are
% %these have renormalized q
% \begin{gather}
%     m=m^{-1}\int\mathcal d\rho\left(\sqrt\frac{3}{\alpha r_d}\rho-m^{-1}\right)vw(v)+\frac{\alpha}{2\beta}\sum_{b\neq 0}\tilde q_b\partial_m\tilde q_b\\
%     q=\frac{3}{\beta m\alpha r_d}\int\mathcal d\rho(\rho^2-1)vw(v)+\beta^{-2}\sum_{b\neq 0}\tilde q_b\partial_{r_d}\tilde q_b\\
%     q_\text{EA}=m^{-1}\int\mathcal d\rho v(\partial_v w(v))^2+\beta^{-2}\sum_{b\neq 0}\tilde q_b\partial_{r}\tilde q_b\\
%     r=\frac{q/3}{1-\beta q/3}\\
%     r_d=\frac{q_\text{EA}/3}{(1-\beta q/3)^2}
% \end{gather}
% with
% \begin{gather}
%     w(v)=\beta^{-1}\ln\left(\cosh(\beta v)+\frac{\beta^2\alpha r}{3}\sinhc(\beta v)\right)\\
%     v=m+\sqrt\frac{\alpha r_d}{3}\rho.
% \end{gather}

We then find that
\begin{align}
    \langle\tilde{\vec g}_{-b}\cdot\tilde{\vec g}_b\rangle_0&=\sum_a\int_0^\beta d\tau e^{-i\omega_b\tau}\langle\sigma_a(\tau)\sigma_a(0)\rangle_0\\
    &=Z_0^{-1}\int\mathcal d\vec\ell\sum_{\zeta,\zeta'=\pm 1}e^{\beta\zeta|\vec B|}|\langle\zeta|\sigma_a|\zeta'\rangle|^2\int_0^\beta d\tau e^{-i\omega_b\tau-(\zeta-\zeta')|\vec B|\tau}\label{eq:corr_lehmann}\\
    &=Z_0^{-1}\int\mathcal d\vec\ell\sum_a\sum_{\zeta,\zeta'=\pm1}\frac{e^{\beta\zeta|\vec B|}-e^{\beta\zeta'|\vec B|}}{i\omega_b+(\zeta-\zeta')|\vec B|}|\langle\zeta|\sigma_a|\zeta'\rangle|^2\\
    &=\frac{16}{Z_0}\int\mathcal d\vec\ell\frac{|\vec B|\sinh(\beta|\vec B|)}{\omega_b^2+4|\vec B|^2}\\
    &<\frac{4}{Z_0}\int\mathcal d\vec\ell|\vec B|^{-1}\sinh(\beta|\vec B|)\\
    &=\frac{4}{Z_0}e^{\beta^2\alpha r/6}|\vec b|^{-1}\sinh(\beta|\vec b|)\\
    &<2|\vec b|^{-1}\tanh(\beta|\vec b|).
\end{align}
In Eq.~(\ref{eq:corr_lehmann}) we again introduced the Hubbard-Stratonovich field $\vec\ell$, allowing us to work with a system that is just a spin-1/2 in a constant field, then integrate over $\vec\ell$ afterward. This tells us that
\begin{align}
    \tilde q_b&<\frac 2\beta\int\mathcal d\vec h|\vec b|^{-1}\tanh(\beta|\vec b|)\\
    &=\frac 2{\beta m}\int\mathcal d\rho\tanh\left(\beta\left(m+\sqrt{\frac{\alpha r_d}3}\rho\right)\right)\\
    &<\frac 2{\beta m}\int\mathcal d\rho~\text{sgn}\left(m+\sqrt{\frac{\alpha r_d}3}\rho\right)\\
    &=\frac 2{\beta m}\text{erf}\left(\sqrt\frac 3{2\alpha r_d}m\right)
\end{align}
for $b\neq 0$, where $\text{sgn}(x)$ is the sign function and $\text{erf}(x)$ is the Gauss error function.

This means that, within the retrieval phase where $m\sim 1$, and noting that $|\text{erf}(x)|<1$,
\begin{equation}
    |\Delta f|\lesssim\frac\alpha{36\beta^2}.
\end{equation}
Immediately we observe that this vanishes at zero temperature and when pattern loading is sub-extensive ($\alpha\to 0$). We compare this estimate of the correction to the free energy density with the static free energy densities $f_0$ obtained numerically for the retrieval phase. We find that $\Delta f/f_0\lesssim 0.292\%$ in the worst case, with a substantial drop-off as we move away from the retrieval phase boundary. We conclude that the static approximation is appropriate for the retrieval phase of the QVHN.

% With these results for $\langle|\tilde{\vec g}_b|^2\rangle_0$ and $Z_0$, along with the identity
% \begin{equation}
%     \sum_b\frac{t^2}{\omega_b^2+a^2t^2}\frac{(t')^2}{\omega_b^2+a^2(t')^2}=\frac{\beta}{2a^3}\frac{tt'}{t^2-(t')^2}[t\coth(\beta at'/2)-t'\coth(\beta at/2)],
% \end{equation}
% we find the correction terms
% \begin{gather}
%     \sum_{b\neq 0}\tilde q_b\partial_m\tilde q_b=\begin{multlined}[t]
%         \left(\frac{4}{3m\beta}\right)^2\int\mathcal d\rho\mathcal d\rho'\left(\sqrt\frac{3}{\alpha r_d}\rho'-m^{-1}\right)\frac{e^{-3[v^2+(v')^2]/2\alpha r}}{Z_0(v)Z_0(v')}\\
%         \times\int\mathcal dt\mathcal dt'\left\{\frac{\beta\sqrt\frac{\alpha r}{3}tt'}{t^2-(t')^2}\left[t\coth\left(\frac\beta 2\sqrt\frac{\alpha r}{3}t'\right)-t'\coth\left(\frac\beta 2\sqrt\frac{\alpha r}{3}t\right)\right]-1\right\}\\
%         \times\sinh\left(\beta\sqrt\frac{\alpha r}{3}t\right)\sinh\left(\beta\sqrt\frac{\alpha r}{3}t'\right)\sinh\left(\sqrt\frac{3}{\alpha r}vt\right)\sinh\left(\sqrt\frac{3}{\alpha r}v't'\right)
%     \end{multlined}\\
%     \sum_{b\neq 0}\tilde q_b\partial_m\tilde q_b=\begin{multlined}[t]
%         \frac{4}{r_d}(3m\beta)^{-2}\int\mathcal d\rho\mathcal d\rho'[(\rho')^2-1]\frac{e^{-3[v^2+(v')^2]/2\alpha r}}{Z_0(v)Z_0(v')}\\
%         \times\int\mathcal dt\mathcal dt'\left\{\frac{\beta\sqrt\frac{\alpha r}{3}tt'}{t^2-(t')^2}\left[t\coth\left(\frac\beta 2\sqrt\frac{\alpha r}{3}t'\right)-t'\coth\left(\frac\beta 2\sqrt\frac{\alpha r}{3}t\right)\right]-1\right\}\\
%         \times\sinh\left(\beta\sqrt\frac{\alpha r}{3}t\right)\sinh\left(\beta\sqrt\frac{\alpha r}{3}t'\right)\sinh\left(\sqrt\frac{3}{\alpha r}vt\right)\sinh\left(\sqrt\frac{3}{\alpha r}v't'\right)
%     \end{multlined}\\
%     \sum_{b\neq 0}\tilde q_b\partial_m\tilde q_b=\begin{multlined}[t]
%         8(3m\beta)^{-2}\int\mathcal d\rho\mathcal d\rho'[(\rho')^2-1]\frac{e^{-3[v^2+(v')^2]/2\alpha r}}{Z_0(v)Z_0(v')}\\
%         \times\int\mathcal dt\mathcal dt'G(v',\rho')\left\{\frac{\beta\sqrt\frac{\alpha r}{3}tt'}{t^2-(t')^2}\left[t\coth\left(\frac\beta 2\sqrt\frac{\alpha r}{3}t'\right)-t'\coth\left(\frac\beta 2\sqrt\frac{\alpha r}{3}t\right)\right]-1\right\}\\
%         \times\sinh\left(\beta\sqrt\frac{\alpha r}{3}t\right)\sinh\left(\beta\sqrt\frac{\alpha r}{3}t'\right)\sinh\left(\sqrt\frac{3}{\alpha r}vt\right)\sinh\left(\sqrt\frac{3}{\alpha r}v't'\right)
%     \end{multlined}\\
%     G(v',t')=\begin{multlined}[t]
%             \frac{3}{\alpha (r)^2}\left((v')^2+\sqrt\frac{\alpha r}{3}(t')^2\right)\sinh\left(\sqrt\frac{3}{\alpha r}v't'\right)-(r)^{-1}\sinh\left(\sqrt\frac{3}{\alpha r}v't'\right)\\
%             -\frac{6}{\alpha(r)^2}t'\cosh\left(\sqrt\frac{3}{\alpha r}v't'\right)-\alpha\beta^2-4\alpha\beta^2\frac{e^{\beta^2\alpha r/6}}{Z_0(v')}\sinhc(\beta v')\sinh\left(\sqrt\frac{3}{\alpha r}v't'\right)
%     \end{multlined}
% \end{gather}
% Using these in the saddle point equations and solving numerically, we obtain results that are indistinguishable from those obtained using the static approximation. We conclude that the static approximation is accurate for this system.

\section{Simulation of the classical network}
As an additional verification of our results for the CVHN, we numerically simulated instances of the network and estimated their equilibrium behavior at various temperatures and pattern loadings using a Gibbs sampling procedure~\cite{geman_stochastic_1984}. For each instance, a set of initial states was chosen, each with high initial overlap $m_0 \lesssim 1$ with one of the patterns. This was achieved by randomly choosing a set of patterns and then perturbing them by rotating each of their component spin vectors by the angle $\arccos(m_0)$ about a randomly chosen axis perpendicular to the spin vector. The local field acting on each spin $\vec\sigma_i$ is
    \begin{align}
        \vec b_i = N^{-1}\sum_{j\neq i}\sum_\mu (\vec\xi^\mu_j\cdot\vec \sigma_j)\vec \xi^\mu_i.
    \end{align}
The spins were then updated asynchronously until the system approached equilibrium. At each step, a spin $\vec\sigma_i$ was chosen and rotated away from $\vec b_i$ about a random axis perpendicular to it by the random angle
    \begin{align}
        \theta_i = \arccos\left[ 1 + \frac{T}{|\vec b_i|}\ln\left( 1 - U_i\left(1-e^{-2|\vec b_i|/T}\right)\right)\right],
    \end{align}
with $U_i\sim\text{Uniform}(0,1)$~\cite{miyatake_implementation_1986}. This ensured that the angle $\theta_i$ between the spin vector $\vec\sigma_i$ and its local field $\vec b_i$ had the probability density function
\begin{align}
    f(\cos(\theta_i)) &= \frac{|\vec b_i| e^{|\vec b_i|\cos(\theta_i)/T}}{2T\sinh(|\vec b_i|/T)},
\end{align}
which is the expected Gibbs distribution for $\vec\sigma_i$ given the state of the rest of the system. The Mattis magnetizations were calculated for each instance and initialization after equilibrium was reached.

Our replica analysis only considers the states of the network which have significant overlap $m^\mu$ with at most one of the patterns (say $\xi^1$), i.e., $m^1\sim 1$ in the retrieval phase but $m^\mu\sim 1/\sqrt{N}$ for $2\le\mu\le p$ in all phases. However, in the simulated networks, it is possible for the model to reach a mixture state, where a finite number $M$ ($2\le M\ll p$) of the patterns have high overlap with the state of the system. This may make the simulated results deviate from the phase transition predicted by the replica theoretic analysis. To estimate the prevalence of mixtures, for every simulated instance of the network, we obtained the quantity
\begin{align}
    M = \argmax_\mu \left(|m^{(\mu)}| - |m^{(\mu+1)}|\right),
\end{align}
where the Mattis magnetizations have been sorted in descending order by magnitude, $|m^{(1)}|\ge \ldots \ge |m^{(p)}|$. This identifies the largest gap between consecutive Mattis magnetizations and uses the number of patterns above that gap as an estimate of the number of condensed overlaps.
\begin{figure}
  \centering
  \includegraphics[width=0.55\linewidth]{sup_imgs/hist_K5_15.pdf}
  \caption{Histograms of the number of condensed overlaps in simulated classical vector Hopfield networks with $200$ spins at zero temperature, for $5$ ($\alpha=0.025$) and $15$ patterns ($\alpha=0.075$).}
  \label{fig:M_histograms}
\end{figure}

Fig.~\ref{fig:M_histograms} shows the histograms of the number of condensed overlaps $M$ in simulated classical vector Hopfield networks with $N=200$ spins at zero temperature, for $p=5$ patterns and $p=15$ patterns. The total number of samples is $5000$ in each case ($1000$ randomly generated network instances and $5$ random initializations for each network instance). We see that for fewer patterns ($p/N=0.025$), $M=1$ for almost all of the samples, indicating very low occurrence of mixture states. However, when the number of patterns is larger ($p/N=0.075$), even though the state still has $M=1$ in the majority of samples, there are a significant number of states with larger $M$, leading to an average $M$ of $1.67$ in this case. In the main text we have shown the average $M$ at zero temperature as a function of $\alpha=p/N$, where the deviation of $M$ from $1$ indicates the appearance of mixture states.
\bibliography{paper_bib}

\end{document}
